Believe The HiPe: Hierarchical Perturbation for Fast, Robust, and Model-Agnostic Saliency Mapping

Understanding the predictions made by Artificial Intelligence (AI) systems is becoming more and more important as deep learning models are used for increasingly complex and high-stakes tasks. Saliency mapping -- a popular visual attribution method -- is one important tool for this, but existing formulations are limited by either computational cost or architectural constraints. We therefore propose Hierarchical Perturbation, a very fast and completely model-agnostic method for interpreting model predictions with robust saliency maps. Using standard benchmarks and datasets, we show that our saliency maps are of competitive or superior quality to those generated by existing model-agnostic methods -- and are over 20 times faster to compute.

==> HiPe.py <==
import torch
import numpy as np
from torchray.utils import imsc
from matplotlib import pyplot as plt
import torch.nn.functional as F
from scipy.ndimage.filters import gaussian_filter
import time
import inspect

def hierarchical_perturbation_alternate(model,
                                        original_input,
                                        c,
                                        vis=False,
                                        interp_mode='nearest',
                                        resize=None,
                                        perturbation_type='fade'):
    with torch.no_grad():

        dev = original_input.device
        unoccluded_output = model(original_input)[0][c]

        _, channels, input_y_dim, input_x_dim = original_input.shape
        y_ix, x_ix = 0, 0
        y_dim = 2 ** int(np.ceil(np.log2(input_y_dim)))
        x_dim = 2 ** int(np.ceil(np.log2(input_x_dim)))
        x_dim, y_dim = max(x_dim, y_dim), max(x_dim, y_dim)

        input = torch.zeros((_, channels, y_dim, x_dim), device=dev)
        input[:, :, :input_y_dim, :input_x_dim] = original_input
        num_occs = 0
        depth = 0
        branches = [(x_dim, x_ix, y_dim, y_ix, depth)]
        max_depth = int(np.log2(y_dim))
        min_k = max_depth
        saliency_maps = torch.zeros((y_dim, x_dim), device=dev)
        blank_mask = torch.ones((_, channels, y_dim, x_dim), device=dev)
        blurred_input = blur(input.clone().cpu()).to(dev)

        while len(branches) > 0:
            x_dim, x_ix, y_dim, y_ix, depth = branches.pop(0)

            if x_ix < input_x_dim and y_ix < input_y_dim:
                occluded_input = input.clone()

                if perturbation_type == 'fade':
                    mask = blank_mask.clone()
                    mask[:, :, y_ix:y_ix + y_dim, x_ix:x_ix + x_dim] = 0.0
                    occluded_input = occluded_input * mask

                elif perturbation_type == 'blur':
                    occluded_input[:, :, y_ix:y_ix + y_dim, x_ix:x_ix + x_dim] = blurred_input[:, :, y_ix:y_ix + y_dim, x_ix:x_ix + x_dim]
                else:
                    m = torch.mean(occluded_input[:, :, y_ix:y_ix + y_dim - max(0, y_ix + y_dim - input_y_dim), x_ix:x_ix + x_dim - max(0, x_ix + x_dim - input_x_dim)][0], axis=(-1, -2),
                                   keepdims=True)
                    occluded_input[:, :, y_ix:y_ix + y_dim, x_ix:x_ix + x_dim] = m

                occluded_output = model(occluded_input[:, :, :input_y_dim, :input_x_dim])[0][c]

                output_difference = unoccluded_output - occluded_output
                num_occs += 1

                threshold = (unoccluded_output / (4 ** depth)) if (depth > 0) else output_difference

                # print('Occlusions: {}\nDepth: {}\nThreshold: {}\nOutput Difference: {}'.format(num_occs, depth, threshold, output_difference))

                if output_difference >= threshold:

                    saliency_maps[y_ix:y_ix + y_dim, x_ix:x_ix + x_dim] += output_difference * (4 ** depth)

                    if (x_dim / 2 >= min_k) and (y_dim / 2 >= min_k):
                        x_dim = x_dim // 2
                        y_dim = y_dim // 2
                        branches.extend([
                            (x_dim, x_ix, y_dim, y_ix, depth + 1),
                            (x_dim, x_ix + x_dim, y_dim, y_ix, depth + 1),
                            (x_dim, x_ix, y_dim, y_ix + y_dim, depth + 1),
                            (x_dim, x_ix + x_dim, y_dim, y_ix + y_dim, depth + 1),
                            ])

        if resize is not None:
            saliency = F.interpolate(saliency_maps[:input_y_dim, :input_x_dim].unsqueeze(0).unsqueeze(0), (resize[1], resize[0]), mode=interp_mode)

        return saliency, num_occs


class Timer:

    def __init__(self):
        self.last_time = time.process_time()
        self.last_line = 0
        self.last_note = ''

    def timer(self, note=''):
        cur_time = time.process_time()
        ln = inspect.currentframe().f_back.f_lineno
        diff = f"{cur_time - self.last_time:.10}"

        print(self.last_line, ' to ', ln, ' took ', diff)
        print('({} to {})\n'.format(self.last_note, note))
        self.last_note = note
        self.last_line = ln
        self.last_time = cur_time


def hierarchical_perturbation(model,
                              input,
                              target,
                              vis=False,
                              interp_mode='nearest',
                              resize=None,
                              batch_size=32,
                              perturbation_type='fade'):

    with torch.no_grad():

        # Get device of input (i.e., GPU).
        dev = input.device
        bn, channels, input_y_dim, input_x_dim = input.shape
        dim = min(input_x_dim, input_y_dim)
        total_masks = 0
        depth = 0
        num_cells = 4
        max_depth = int(np.log2(dim / num_cells)) - 2
        saliency = torch.zeros((1, 1, input_y_dim, input_x_dim), device=dev)
        max_batch = batch_size

        output = model(input)[:, target]

        if perturbation_type == 'blur':
            pre_b_image = blur(input.clone().cpu()).to(dev)

        while depth < max_depth:

            masks_list = []
            b_list = []
            num_cells *= 2
            depth += 1
            threshold = torch.min(saliency) + ((torch.max(saliency) - torch.min(saliency)) / 2)

            #print('Depth: {}, {} x {} Cell'.format(depth, input_y_dim//num_cells, input_x_dim//num_cells))
            # print('Threshold: {:.1f}'.format(threshold))
            # print('Range {:.1f} to {:.1f}'.format(saliency.min(), saliency.max()))

            y_ixs = range(-1, num_cells)
            x_ixs = range(-1, num_cells)
            x_cell_dim = input_x_dim // num_cells
            y_cell_dim = input_y_dim // num_cells

            pos_masks = 0

            for x in x_ixs:
                for y in y_ixs:
                    x1, y1 = max(0, x), max(0, y)
                    x2, y2 = min(x + 2, num_cells), min(y + 2, num_cells)
                    pos_masks += 1

                    mask = torch.zeros((1, 1, num_cells, num_cells), device=dev)
                    mask[:, :, y1:y2, x1:x2] = 1.0
                    local_saliency = F.interpolate(mask, (input_y_dim, input_x_dim), mode=interp_mode) * saliency

                    if depth > 1:
                        local_saliency = torch.max(local_saliency)
                    else:
                        local_saliency = 0

                    # If salience of region is greater than the average, generate higher resolution mask
                    if local_saliency >= threshold:

                        masks_list.append(abs(mask - 1))

                        if perturbation_type == 'blur':

                            b_image = input.clone()
                            b_image[:, :, y1 * y_cell_dim:y2 * y_cell_dim, x1 * x_cell_dim:x2 * x_cell_dim] = pre_b_image[:, :, y1 * y_cell_dim:y2 * y_cell_dim, x1 * x_cell_dim:x2 * x_cell_dim]
                            b_list.append(b_image)

                        if perturbation_type == 'mean':
                            b_image = input.clone()
                            mean = torch.mean(b_image[:, :, y1 * y_cell_dim:y2 * y_cell_dim, x1 * x_cell_dim:x2 * x_cell_dim],
                                           axis=(-1, -2), keepdims=True)

                            b_image[:, :, y1 * y_cell_dim:y2 * y_cell_dim, x1 * x_cell_dim:x2 * x_cell_dim] = mean
                            b_list.append(b_image)

            num_masks = len(masks_list)
            #print('Selected {}/{} masks at depth {}'.format(num_masks, pos_masks, depth))

            if num_masks == 0:
                depth -= 1
                break
            total_masks += num_masks

            while len(masks_list) > 0:
                # print('Processing {} masks'.format(len(masks_list)))
                m_ix = min(len(masks_list), max_batch)
                if perturbation_type != 'fade':
                    b_imgs = torch.cat(b_list[:m_ix])
                    del b_list[:m_ix]
                masks = torch.cat(masks_list[:m_ix])
                del masks_list[:m_ix]

                # resize low-res masks to input size
                masks = F.interpolate(masks, (input_y_dim, input_x_dim), mode=interp_mode)

                if perturbation_type == 'fade':
                    perturbed_outputs = torch.relu(output - model(input * masks)[:, target])
                else:
                    perturbed_outputs = torch.relu(output - model(b_imgs)[:, target])

                sal = perturbed_outputs * torch.abs(masks.transpose(0, 1) - 1)
                saliency += torch.sum(sal, dim=(0, 1))

                if vis:
                    print('Saving image...')
                    plt.figure(figsize=(8, 4))
                    plt.subplot(1, 2, 1)
                    plt.title('Depth: {}, {} x {} Mask\nThreshold: {:.1f}'.format(depth, num_cells, num_cells, threshold))
                    # imsc((input * masks)[0])
                    imsc(b_imgs[0])
                    plt.subplot(1, 2, 2)
                    imsc(saliency[0])
                    plt.show()
                    plt.savefig('data/attribution_benchmarks/Preview')
                    plt.close()

        # print('Used {} masks in total.'.format(total_masks))
        if resize is not None:
            saliency = F.interpolate(saliency, (resize[1], resize[0]), mode=interp_mode)
        return saliency, total_masks


def gkern(klen, nsig):
    """Returns a Gaussian kernel array.
    Convolution with it results in image blurring."""
    # create nxn zeros
    inp = np.zeros((klen, klen))
    # set element at the middle to one, a dirac delta
    inp[klen // 2, klen // 2] = 1
    # gaussian-smooth the dirac, resulting in a gaussian filter mask
    k = gaussian_filter(inp, nsig)
    kern = np.zeros((3, 3, klen, klen))
    kern[0, 0] = k
    kern[1, 1] = k
    kern[2, 2] = k
    return torch.from_numpy(kern.astype('float32'))


def blur(x, klen=11, ksig=5):
    kern = gkern(klen, ksig)
    return F.conv2d(x, kern, padding=klen // 2)


==> attribution_benchmark.py <==
"""
Most of this script is nicked from TorchRay - all credit goes to these guys:
https://github.com/facebookresearch/TorchRay/blob/master/examples/attribution_benchmark.py

"""

import os

from matplotlib import pyplot as plt

import torch
from torch.utils.data import DataLoader, Subset

from torchray.attribution.common import get_pointing_gradient
from torchray.attribution.deconvnet import deconvnet
from torchray.attribution.excitation_backprop import contrastive_excitation_backprop
from torchray.attribution.excitation_backprop import excitation_backprop
from torchray.attribution.excitation_backprop import update_resnet
from torchray.attribution.grad_cam import grad_cam
from torchray.attribution.gradient import gradient
from torchray.attribution.guided_backprop import guided_backprop
from torchray.attribution.rise import rise
from torchray.benchmark.datasets import get_dataset, coco_as_mask, voc_as_mask
from torchray.benchmark.models import get_model, get_transform
from torchray.benchmark.pointing_game import PointingGameBenchmark
from torchray.utils import imsc, get_device, xmkdir
import torchray.attribution.extremal_perturbation as elp
from HiPe import hierarchical_perturbation, hierarchical_perturbation_alternate
from torchray.benchmark.datasets import COCO_CLASSES as classes
import time
import torch.nn.functional as F
import shutil

series = 'attribution_benchmarks'
series_dir = os.path.join('data', series)
seed = 0
chunk = None
vis = False
lim = 100

datasets = ['voc_2007', 'coco']

"""['voc_2007',
    'coco'
    ]
"""

archs = ['resnet50']

hipe_experiment = 'hipe_final_mean'
shutil.copy2('HiPe.py', 'data/attribution_benchmarks/experiment_backups/{}.py'.format(hipe_experiment))

methods = [hipe_experiment, 'rise',
    'center',
    'contrastive_excitation_backprop',
    'deconvnet',
    'excitation_backprop',
    'grad_cam',
    'gradient',
    'guided_backprop',
    'extremal_perturbation']

""" 
    ['rise',
    'center',
    'contrastive_excitation_backprop',
    'deconvnet',
    'excitation_backprop',
    'grad_cam',
    'gradient',
    'guided_backprop',
    'extremal_perturbation'
    ]
"""


class ProcessingError(Exception):

    def __init__(self, executor, experiment, model, image, label, class_id, image_size):
        super().__init__(f"Error processing {str(label):20s}")
        self.executor = executor
        self.experiment = experiment
        self.model = model
        self.image = image
        self.label = label
        self.class_id = class_id
        self.image_size = image_size


def _saliency_to_point(saliency):
    assert len(saliency.shape) == 4
    w = saliency.shape[3]
    point = torch.argmax(
            saliency.view(len(saliency), -1),
            dim=1,
            keepdim=True
            )
    return torch.cat((point % w, point // w), dim=1)


def _hipe_saliency_to_point(saliency):
    assert len(saliency.shape) == 4
    max_point = torch.max(saliency)
    points = torch.nonzero((saliency == max_point))
    point = torch.mean(points.float(), dim=0)

    return torch.Tensor([[point[-1], point[-2]]])


class ExperimentExecutor():

    def __init__(self, experiment, chunk=None, debug=0, seed=seed):
        print(experiment)
        self.experiment = experiment
        self.device = None
        self.model = None
        self.data = None
        self.loader = None
        self.pointing = None
        self.pointing_difficult = None
        self.time = 0
        self.num_ops = 0
        self.image_count = 0
        self.debug = debug
        self.seed = seed

        if self.experiment.arch == 'vgg16':
            self.gradcam_layer = 'features.29'  # relu before pool5
            self.saliency_layer = 'features.23'  # pool4
            self.contrast_layer = 'classifier.4'  # relu7
        elif self.experiment.arch == 'resnet50':
            self.gradcam_layer = 'layer4'
            self.saliency_layer = 'layer3'  # 'layer3.5'  # res4a
            self.contrast_layer = 'avgpool'  # pool before fc layer
        else:
            assert False

        if self.experiment.dataset == 'voc_2007':
            subset = 'test'
        elif self.experiment.dataset == 'coco':
            subset = 'val2014'
        else:
            assert False

        # Load the model.
        if self.experiment.method == "rise":
            input_size = (224, 224)
        else:
            input_size = 224
        transform = get_transform(size=input_size,
                                  dataset=self.experiment.dataset)

        self.data = get_dataset(name=self.experiment.dataset,
                                subset=subset,
                                transform=transform,
                                download=False,
                                limiter=lim)

        # Get subset of data. This is used for debugging and for
        # splitting computation on a cluster.
        if chunk is None:
            chunk = self.experiment.chunk

        if isinstance(chunk, dict):
            dataset_filter = chunk
            chunk = []
            if 'image_name' in dataset_filter:
                for i, name in enumerate(self.data.images):
                    if dataset_filter['image_name'] in name:
                        chunk.append(i)

            print(f"Filter selected {len(chunk)} image(s).")

        # Limit the chunk to the actual size of the dataset.
        if chunk is not None:
            chunk = list(set(range(len(self.data))).intersection(set(chunk)))

        # Extract the data subset.
        chunk = Subset(self.data, chunk) if chunk is not None else self.data

        # Get a data loader for the subset of data just selected.
        self.loader = DataLoader(chunk,
                                 batch_size=1,
                                 shuffle=False,
                                 num_workers=0,
                                 collate_fn=self.data.collate)

        self.pointing = PointingGameBenchmark(self.data, difficult=False)
        self.pointing_difficult = PointingGameBenchmark(
                self.data, difficult=True)

        self.data_iterator = iter(self.loader)

    def _lazy_init(self):
        if self.device is not None:
            return

        self.device = get_device()
        torch.backends.cudnn.deterministic = True
        torch.backends.cudnn.benchmark = False

        self.model = get_model(
                arch=self.experiment.arch,
                dataset=self.experiment.dataset,
                convert_to_fully_convolutional=True,
                )

        # Some methods require patching the models further for
        # optimal performance.
        if self.experiment.arch == 'resnet50':
            if any([e in self.experiment.method for e in [
                'contrastive_excitation_backprop',
                'deconvnet',
                'excitation_backprop',
                'grad_cam',
                'gradient',
                'guided_backprop']]):
                self.model.avgpool = torch.nn.AvgPool2d((7, 7), stride=1)

            if 'excitation_backprop' in self.experiment.method:
                # Replace skip connection with EltwiseSum.
                self.model = update_resnet(self.model, debug=True)

        # Change model to eval modself.
        self.model.eval()

        # Move model to device.
        self.model.to(self.device)

    def __iter__(self):
        return self

    def __len__(self):
        return len(self.loader.dataset)

    def __next__(self):
        self._lazy_init()
        x, y = next(self.data_iterator)
        torch.manual_seed(self.seed)

        try:
            assert len(x) == 1
            x = x.to(self.device)
            class_ids = self.data.as_class_ids(y[0])
            image_size = self.data.as_image_size(y[0])

            results = {
                'pointing':           {},
                'pointing_difficult': {},
                'time':               {},
                'num_ops':            {}
                }
            info = {}
            rise_saliency = None
            num_ops = 0

            for class_id in class_ids:

                tic = time.process_time()

                if self.experiment.method == hipe_experiment:
                    saliency, num_ops = hierarchical_perturbation(self.model, x, class_id, resize=image_size, perturbation_type='mean')

                elif self.experiment.method == "center":
                    w, h = image_size
                    saliency = torch.zeros((1, 1, h, w))
                    saliency[:, :, int(h / 2), int(w / 2)] = 1

                elif self.experiment.method == "gradient":
                    saliency = gradient(
                            self.model, x, class_id,
                            resize=image_size,
                            smooth=0.02,
                            get_backward_gradient=get_pointing_gradient
                            )

                elif self.experiment.method == "deconvnet":
                    saliency = deconvnet(
                            self.model, x, class_id,
                            resize=image_size,
                            smooth=0.02,
                            get_backward_gradient=get_pointing_gradient
                            )


                elif self.experiment.method == "guided_backprop":
                    saliency = guided_backprop(
                            self.model, x, class_id,
                            resize=image_size,
                            smooth=0.02,
                            get_backward_gradient=get_pointing_gradient
                            )


                elif self.experiment.method == "grad_cam":
                    saliency = grad_cam(
                            self.model, x, class_id,
                            saliency_layer=self.gradcam_layer,
                            resize=image_size,
                            get_backward_gradient=get_pointing_gradient
                            )


                elif self.experiment.method == "excitation_backprop":
                    saliency = excitation_backprop(
                            self.model, x, class_id, self.saliency_layer,
                            resize=image_size,
                            get_backward_gradient=get_pointing_gradient
                            )


                elif self.experiment.method == "contrastive_excitation_backprop":
                    saliency = contrastive_excitation_backprop(
                            self.model, x, class_id,
                            saliency_layer=self.saliency_layer,
                            contrast_layer=self.contrast_layer,
                            resize=image_size,
                            get_backward_gradient=get_pointing_gradient
                            )


                elif self.experiment.method == "rise":
                    # For RISE, compute saliency map for all classes.
                    num_ops = 0
                    if rise_saliency is None:
                        num_ops = 8000
                        rise_saliency = rise(self.model, x, resize=image_size, seed=self.seed)
                    saliency = rise_saliency[:, class_id, :, :].unsqueeze(1)


                elif self.experiment.method == "extremal_perturbation":

                    if self.experiment.dataset == 'voc_2007':
                        areas = [0.025, 0.05, 0.1, 0.2]
                    else:
                        areas = [0.018, 0.025, 0.05, 0.1]

                    if self.experiment.boom:
                        raise RuntimeError("BOOM!")
                    num_ops = 800
                    mask, energy = elp.extremal_perturbation(
                            self.model, x, class_id,
                            areas=areas,
                            num_levels=8,
                            step=7,
                            sigma=7 * 3,
                            max_iter=800,
                            debug=self.debug > 0,
                            jitter=True,
                            smooth=0.09,
                            resize=image_size,
                            perturbation='fade',
                            reward_func=elp.simple_reward,
                            variant=elp.PRESERVE_VARIANT,
                            )

                    saliency = mask.sum(dim=0, keepdim=True)

                    info = {
                        'saliency': saliency,
                        'mask':     mask,
                        'areas':    areas,
                        'energy':   energy
                        }
                else:
                    assert False

                toc = time.process_time()

                if 'hipe_' in self.experiment.name:
                    point = _hipe_saliency_to_point(saliency)
                else:
                    point = _saliency_to_point(saliency)

                info['saliency'] = saliency
                info['num_ops'] = num_ops

                results['pointing'][class_id] = self.pointing.evaluate(
                        y[0], class_id, point[0])
                results['pointing_difficult'][class_id] = self.pointing_difficult.evaluate(
                        y[0], class_id, point[0])

                results['time'][class_id] = toc - tic
                results['num_ops'][class_id] = num_ops

                self.image_count += 1

                print(self.experiment.name, self.data.as_image_name(y[0]))
                print(results)

                if vis and 'coco' in self.experiment.dataset:
                    mask = coco_as_mask(self.data, y[0], class_id).to(self.device)
                    mask = abs(mask.float().unsqueeze(0).unsqueeze(0) - 1)
                    mask = F.interpolate(mask, saliency.shape[2:], mode='nearest')
                    img = F.interpolate(x, saliency.shape[2:], mode='nearest')

                    image_name = self.data.as_image_name(y[0])
                    cls = classes[class_id]
                    plt.figure(figsize=(8, 4))
                    plt.subplot(1, 2, 1)
                    plt.title('')
                    imsc(saliency[0])
                    plt.plot(point[0, 0].cpu(), point[0, 1].cpu(), 'r+')
                    plt.subplot(1, 2, 2)
                    imsc(img[0])
                    plt.plot(point[0, 0].cpu(), point[0, 1].cpu(), 'r+')
                    hipe_dir = 'ps/' if ('hipe_' in self.experiment.name) else ''
                    plt.savefig('data/attribution_benchmarks/pngs/' + hipe_dir + str(cls) + '_' + self.experiment.name + image_name)
                    plt.close()

            return results

        except Exception as ex:
            raise ProcessingError(
                    self, self.experiment, self.model, x, y, class_id, image_size) from ex

    def aggregate(self, results):

        for class_id, hit in results['pointing'].items():
            self.pointing.aggregate(hit, class_id)
        for class_id, hit in results['pointing_difficult'].items():
            self.pointing_difficult.aggregate(hit, class_id)
        for class_id, t in results['time'].items():
            self.time += t
        for class_id, t in results['num_ops'].items():
            self.num_ops += t

    def run(self, save=True):

        all_results = []
        for itr, results in enumerate(self):
            all_results.append(results)
            self.aggregate(results)
            print("[{}/{}]".format(itr + 1, len(self)))

        self.experiment.pointing = self.pointing.accuracy
        self.experiment.pointing_difficult = self.pointing_difficult.accuracy
        self.experiment.time = self.time / self.image_count
        self.experiment.num_ops = self.num_ops / self.image_count
        if save:
            self.experiment.save()
        return all_results

    def __str__(self):
        return (
            f"{self.experiment.method} {self.experiment.arch} "
            f"{self.experiment.dataset} "
            f"pointing_game: {self.pointing}\n"
            f"{self.experiment.method} {self.experiment.arch} "
            f"{self.experiment.dataset} "
            f"pointing_game(difficult): {self.pointing_difficult}\n"
            f"time: {self.time}"
            f"time: {self.num_ops}"
        )


class Experiment():

    def __init__(self,
                 series,
                 method,
                 arch,
                 dataset,
                 root='',
                 chunk=None,
                 boom=False):
        self.series = series
        self.root = root
        self.method = method
        self.arch = arch
        self.dataset = dataset
        self.chunk = chunk
        self.boom = boom
        self.pointing = float('NaN')
        self.pointing_difficult = float('NaN')
        self.time = 0
        self.num_ops = 0

    def __str__(self):
        return (
            f"{self.method},{self.arch},{self.dataset},"
            f"{self.pointing:.5f},{self.pointing_difficult:.5f},"
            f"{self.time:.5f},{self.num_ops:.5f},"
        )

    @property
    def name(self):
        return f"{self.method}-{self.arch}-{self.dataset}"

    @property
    def path(self):
        return os.path.join(self.root, self.name + str(lim) + ".csv")

    def save(self):
        print(self.__str__() + "\n")
        with open(os.path.join(self.root, 'experiments' + str(lim) + '.csv'), 'a+') as f:
            f.write(self.__str__() + "\n")
        with open(os.path.join(self.root, self.name + str(lim) + ".csv"), 'a+') as f:
            f.write(self.__str__() + "\n")

    def load(self):
        with open(self.path, "r") as f:
            data = f.read()
        method, arch, dataset, pointing, pointing_difficult, time, num_ops, _ = data.split(",")
        assert self.method == method
        assert self.arch == arch
        assert self.dataset == dataset
        self.pointing = float(pointing)
        self.pointing_difficult = float(pointing_difficult)
        self.time = float(time)
        self.num_ops = float(num_ops)

    def done(self):
        return os.path.exists(self.path)


experiments = []
xmkdir(series_dir)

for d in datasets:
    for a in archs:
        for m in methods:
            experiments.append(
                    Experiment(series=series,
                               method=m,
                               arch=a,
                               dataset=d,
                               chunk=chunk,
                               root=series_dir))

if __name__ == "__main__":
    for e in experiments:
        if e.done():
            e.load()
            continue
        ExperimentExecutor(e, debug=0).run()





==> causal_benchmark.py <==
import os

from matplotlib import pyplot as plt

import torch
from torch.utils.data import DataLoader, Subset

from torchray.attribution.common import get_pointing_gradient
from torchray.attribution.deconvnet import deconvnet
from torchray.attribution.excitation_backprop import contrastive_excitation_backprop
from torchray.attribution.excitation_backprop import excitation_backprop
from torchray.attribution.excitation_backprop import update_resnet
from torchray.attribution.grad_cam import grad_cam
from torchray.attribution.gradient import gradient
from torchray.attribution.guided_backprop import guided_backprop
from torchray.attribution.rise import rise
from torchray.benchmark.datasets import get_dataset, coco_as_mask, voc_as_mask
from torchray.benchmark.models import get_model, get_transform
from torchray.utils import imsc, get_device, xmkdir
import torchray.attribution.extremal_perturbation as elp
from HiPe import hierarchical_perturbation, hierarchical_perturbation_alternate
from torchray.benchmark.datasets import COCO_CLASSES as classes
import time
import torch.nn.functional as F
from causal_metrics import *

series = 'attribution_causal_benchmarks'
series_dir = os.path.join('data', series)
seed = 0
chunk = None
vis = False
lim = 1000

datasets = ['coco', 'voc_2007']

"""['voc_2007',
    'coco'
    ]
"""

archs = ['resnet50']

hipe_experiment = 'hipe_final'

methods = [hipe_experiment,
           'rise',
           'center',
           'contrastive_excitation_backprop',
           'deconvnet',
           'excitation_backprop',
           'grad_cam',
           'gradient',
           'guided_backprop',
           'extremal_perturbation'
           ]

""" 
    ['rise',
    'center',
    'contrastive_excitation_backprop',
    'deconvnet',
    'excitation_backprop',
    'grad_cam',
    'gradient',
    'guided_backprop',
    'extremal_perturbation'
    ]
"""


class ProcessingError(Exception):

    def __init__(self, executor, experiment, model, image, label, class_id, image_size):
        super().__init__(f"Error processing {str(label):20s}")
        self.executor = executor
        self.experiment = experiment
        self.model = model
        self.image = image
        self.label = label
        self.class_id = class_id
        self.image_size = image_size


class ExperimentExecutor():

    def __init__(self, experiment, chunk=None, debug=0, seed=seed):
        print(experiment)
        self.experiment = experiment
        self.device = None
        self.model = None
        self.data = None
        self.loader = None
        self.insertion = 0
        self.deletion = 0
        self.time = 0
        self.num_ops = 0
        self.image_count = 0
        self.debug = debug
        self.seed = seed

        if self.experiment.arch == 'vgg16':
            self.gradcam_layer = 'features.29'  # relu before pool5
            self.saliency_layer = 'features.23'  # pool4
            self.contrast_layer = 'classifier.4'  # relu7
        elif self.experiment.arch == 'resnet50':
            self.gradcam_layer = 'layer4'
            self.saliency_layer = 'layer3'  # 'layer3.5'  # res4a
            self.contrast_layer = 'avgpool'  # pool before fc layer
        else:
            assert False

        if self.experiment.dataset == 'voc_2007':
            subset = 'test'
        elif self.experiment.dataset == 'coco':
            subset = 'val2014'
        else:
            assert False

        # Load the model.
        if self.experiment.method == "rise":
            input_size = (224, 224)
        else:
            input_size = 224
        transform = get_transform(size=input_size,
                                  dataset=self.experiment.dataset)

        self.data = get_dataset(name=self.experiment.dataset,
                                subset=subset,
                                transform=transform,
                                download=False,
                                limiter=lim)

        # Get subset of data. This is used for debugging and for
        # splitting computation on a cluster.
        if chunk is None:
            chunk = self.experiment.chunk

        if isinstance(chunk, dict):
            dataset_filter = chunk
            chunk = []
            if 'image_name' in dataset_filter:
                for i, name in enumerate(self.data.images):
                    if dataset_filter['image_name'] in name:
                        chunk.append(i)

            print(f"Filter selected {len(chunk)} image(s).")

        # Limit the chunk to the actual size of the dataset.
        if chunk is not None:
            chunk = list(set(range(len(self.data))).intersection(set(chunk)))

        # Extract the data subset.
        chunk = Subset(self.data, chunk) if chunk is not None else self.data

        # Get a data loader for the subset of data just selected.
        self.loader = DataLoader(chunk,
                                 batch_size=1,
                                 shuffle=False,
                                 num_workers=0,
                                 collate_fn=self.data.collate)

        self.insertion = 0
        self.deletion = 0

        self.data_iterator = iter(self.loader)

    def _lazy_init(self):
        if self.device is not None:
            return

        self.device = get_device()
        torch.backends.cudnn.deterministic = True
        torch.backends.cudnn.benchmark = False

        self.model = get_model(
                arch=self.experiment.arch,
                dataset=self.experiment.dataset,
                convert_to_fully_convolutional=True,
                )

        # Some methods require patching the models further for
        # optimal performance.
        if self.experiment.arch == 'resnet50':
            if any([e in self.experiment.method for e in [
                'contrastive_excitation_backprop',
                'deconvnet',
                'excitation_backprop',
                'grad_cam',
                'gradient',
                'guided_backprop']]):

                self.model.avgpool = torch.nn.AvgPool2d((7, 7), stride=1)

            if 'excitation_backprop' in self.experiment.method:
                # Replace skip connection with EltwiseSum.
                self.model = update_resnet(self.model, debug=True)

        # Change model to eval modself.
        self.model.eval()

        # Move model to device.
        self.model.to(self.device)

    def __iter__(self):
        return self

    def __len__(self):
        return len(self.loader.dataset)

    def __next__(self):
        self._lazy_init()
        x, y = next(self.data_iterator)
        torch.manual_seed(self.seed)

        try:
            assert len(x) == 1
            x = x.to(self.device)
            class_ids = self.data.as_class_ids(y[0])
            image_size = self.data.as_image_size(y[0])

            results = {
                'insertion': {},
                'deletion':  {},
                'time':      {},
                'num_ops':   {}
                }
            info = {}
            rise_saliency = None
            num_ops = 0

            for class_id in class_ids:

                tic = time.process_time()

                if self.experiment.method == hipe_experiment:
                    saliency, num_ops = hierarchical_perturbation(self.model, x, class_id, resize=image_size, perturbation_type='mean')

                elif self.experiment.method == "center":
                    w, h = image_size
                    saliency = torch.zeros((1, 1, h, w))
                    saliency[:, :, int(h / 2), int(w / 2)] = 1

                elif self.experiment.method == "gradient":
                    saliency = gradient(
                            self.model, x, class_id,
                            resize=image_size,
                            smooth=0.02,
                            get_backward_gradient=get_pointing_gradient
                            )

                elif self.experiment.method == "deconvnet":
                    saliency = deconvnet(
                            self.model, x, class_id,
                            resize=image_size,
                            smooth=0.02,
                            get_backward_gradient=get_pointing_gradient
                            )

                elif self.experiment.method == "guided_backprop":
                    saliency = guided_backprop(
                            self.model, x, class_id,
                            resize=image_size,
                            smooth=0.02,
                            get_backward_gradient=get_pointing_gradient
                            )

                elif self.experiment.method == "grad_cam":
                    saliency = grad_cam(
                            self.model, x, class_id,
                            saliency_layer=self.gradcam_layer,
                            resize=image_size,
                            get_backward_gradient=get_pointing_gradient
                            )

                elif self.experiment.method == "excitation_backprop":
                    saliency = excitation_backprop(
                            self.model, x, class_id, self.saliency_layer,
                            resize=image_size,
                            get_backward_gradient=get_pointing_gradient
                            )

                elif self.experiment.method == "contrastive_excitation_backprop":
                    saliency = contrastive_excitation_backprop(
                            self.model, x, class_id,
                            saliency_layer=self.saliency_layer,
                            contrast_layer=self.contrast_layer,
                            resize=image_size,
                            get_backward_gradient=get_pointing_gradient
                            )

                elif self.experiment.method == "rise":
                    # For RISE, compute saliency map for all classes.
                    num_ops = 0
                    if rise_saliency is None:
                        num_ops = 8000
                        rise_saliency = rise(self.model, x, resize=image_size, seed=self.seed)
                    saliency = rise_saliency[:, class_id, :, :].unsqueeze(1)

                elif self.experiment.method == "extremal_perturbation":

                    if self.experiment.dataset == 'voc_2007':
                        areas = [0.025, 0.05, 0.1, 0.2]
                    else:
                        areas = [0.018, 0.025, 0.05, 0.1]

                    if self.experiment.boom:
                        raise RuntimeError("BOOM!")
                    num_ops = 800
                    mask, energy = elp.extremal_perturbation(
                            self.model, x, class_id,
                            areas=areas,
                            num_levels=8,
                            step=7,
                            sigma=7 * 3,
                            max_iter=800,
                            debug=self.debug > 0,
                            jitter=True,
                            smooth=0.09,
                            resize=image_size,
                            perturbation='fade',
                            reward_func=elp.simple_reward,
                            variant=elp.PRESERVE_VARIANT,
                            )

                    saliency = mask.sum(dim=0, keepdim=True)

                    info = {
                        'saliency': saliency,
                        'mask':     mask,
                        'areas':    areas,
                        'energy':   energy
                        }
                else:
                    assert False

                toc = time.process_time()

                info['saliency'] = saliency
                info['num_ops'] = num_ops

                base_model = get_model(
                        arch=self.experiment.arch,
                        dataset=self.experiment.dataset,
                        convert_to_fully_convolutional=True,
                        )

                base_model.eval()
                saliency = F.interpolate(saliency, (x.shape[-2], x.shape[-1]), mode='nearest').detach()

                insertion_metric = causal_metric(base_model,
                                                 saliency[0][0],
                                                 x,
                                                 class_id,
                                                 verbose=0,
                                                 mode='ins', save_as=self.experiment.name)

                ins_auc = auc(insertion_metric)

                deletion_metric = causal_metric(base_model,
                                                saliency[0][0],
                                                x,
                                                class_id,
                                                verbose=0,
                                                mode='del', save_as=self.experiment.name)

                del_auc = auc(deletion_metric)

                results['insertion'][class_id] = ins_auc
                results['deletion'][class_id] = del_auc
                results['time'][class_id] = toc - tic
                results['num_ops'][class_id] = num_ops

                self.image_count += 1

                print(self.experiment.name)
                print(results)

                if vis and 'coco' in self.experiment.dataset:

                    img = F.interpolate(x, saliency.shape[2:], mode='nearest')
                    image_name = self.data.as_image_name(y[0])
                    cls = classes[class_id]
                    plt.figure(figsize=(8, 4))
                    plt.subplot(1, 2, 1)
                    plt.title('')
                    imsc(saliency[0])
                    plt.subplot(1, 2, 2)
                    imsc(img[0])
                    plt.savefig('data/{}/pngs/'.format(series) + str(cls) + '_' + self.experiment.name + image_name)
                    plt.close()

            return results

        except Exception as ex:
            raise ProcessingError(
                    self, self.experiment, self.model, x, y, class_id, image_size) from ex

    def aggregate(self, results):

        for class_id, t in results['insertion'].items():
            self.insertion += t
        for class_id, t in results['deletion'].items():
            self.deletion += t
        for class_id, t in results['time'].items():
            self.time += t
        for class_id, t in results['num_ops'].items():
            self.num_ops += t

    def run(self, save=True):

        all_results = []
        for itr, results in enumerate(self):
            all_results.append(results)
            self.aggregate(results)
            print("[{}/{}]".format(itr + 1, len(self)))

        self.experiment.insertion = self.insertion / self.image_count
        self.experiment.deletion = self.deletion / self.image_count
        self.experiment.time = self.time / self.image_count
        self.experiment.num_ops = self.num_ops / self.image_count
        if save:
            self.experiment.save()
        return all_results

    def __str__(self):
        return (
            f"{self.experiment.method} {self.experiment.arch} "
            f"{self.experiment.dataset} "
            f"insertion: {self.insertion}\n"
            f"{self.experiment.method} {self.experiment.arch} "
            f"{self.experiment.dataset} "
            f"deletion: {self.deletion}\n"
            f"time: {self.time}"
            f"time: {self.num_ops}"
        )


class Experiment():

    def __init__(self,
                 series,
                 method,
                 arch,
                 dataset,
                 root='',
                 chunk=None,
                 boom=False):
        self.series = series
        self.root = root
        self.method = method
        self.arch = arch
        self.dataset = dataset
        self.chunk = chunk
        self.boom = boom
        self.insertion = float('NaN')
        self.deletion = float('NaN')
        self.num_ops = 0

    def __str__(self):
        return (
            f"{self.method},{self.arch},{self.dataset},"
            f"{self.insertion:.5f},{self.deletion:.5f},"
        )

    @property
    def name(self):
        return f"{self.method}-{self.arch}-{self.dataset}"

    @property
    def path(self):
        return os.path.join(self.root, self.name + '_cm_' + str(lim) + ".csv")

    def save(self):
        print(self.__str__() + "\n")
        with open(os.path.join(self.root, 'experiments' + '_cm_'+ str(lim) + '.csv'), 'a+') as f:
            f.write(self.__str__() + "\n")
        with open(os.path.join(self.root, self.name + '_cm_' + str(lim) + ".csv"), 'a+') as f:
            f.write(self.__str__() + "\n")

    def load(self):
        with open(self.path, "r") as f:
            data = f.read()
        method, arch, dataset, insertion, deletion, time, num_ops, _ = data.split(",")
        assert self.method == method
        assert self.arch == arch
        assert self.dataset == dataset
        self.insertion = float(insertion)
        self.deletion = float(deletion)
        self.time = float(time)
        self.num_ops = float(num_ops)

    def done(self):
        return os.path.exists(self.path)


experiments = []
xmkdir(series_dir)

for d in datasets:
    for a in archs:
        for m in methods:
            experiments.append(
                    Experiment(series=series,
                               method=m,
                               arch=a,
                               dataset=d,
                               chunk=chunk,
                               root=series_dir))

if __name__ == "__main__":
    for e in experiments:
        if e.done():
            e.load()
            continue
        ExperimentExecutor(e, debug=0).run()



==> causal_metrics.py <==
"""
Causal metrics (insertion/deletion game) from https://github.com/eclique/RISE/blob/master/evaluation.py
"""

import torch.backends.cudnn as cudnn
cudnn.benchmark = True
import numpy as np
from matplotlib import pyplot as plt
import torch
from torch import nn
from scipy.ndimage.filters import gaussian_filter
from torchray.benchmark.datasets import COCO_CLASSES as classes

"""
Mostly adapted from https://github.com/eclique/RISE/blob/master/evaluation.py"""
"""
Mostly adapted from https://github.com/eclique/RISE/blob/master/evaluation.py"""


def tensor_imshow(inp):
    """Imshow for Tensor."""
    inp = inp.numpy().transpose((1, 2, 0))
    # Mean and std for ImageNet
    mean = np.array([0.485, 0.456, 0.406])
    std = np.array([0.229, 0.224, 0.225])
    inp = std * inp + mean
    inp = np.clip(inp, 0, 1)
    plt.imshow(inp)


def auc(arr):
    return (arr.sum() - arr[0] / 2 - arr[-1] / 2) / (arr.shape[0] - 1)


def gkern(klen, nsig):
    """Returns a Gaussian kernel array.
    Convolution with it results in image blurring."""
    # create nxn zeros
    inp = np.zeros((klen, klen))
    # set element at the middle to one, a dirac delta
    inp[klen // 2, klen // 2] = 1
    # gaussian-smooth the dirac, resulting in a gaussian filter mask
    k = gaussian_filter(inp, nsig)
    kern = np.zeros((3, 3, klen, klen))
    kern[0, 0] = k
    kern[1, 1] = k
    kern[2, 2] = k
    return torch.from_numpy(kern.astype('float32'))


def blur(x, klen=11, ksig=5):
    kern = gkern(klen, ksig)
    return nn.functional.conv2d(x, kern, padding=klen // 2)


def causal_metric(model,
                  sal,
                  input,
                  target,
                  verbose=0,
                  mode='del',
                  steps=100, save_as=''):
    dev = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
    model.to(dev)

    with torch.no_grad():

        HW = sal.shape[-1] * sal.shape[-2]

        step = HW // steps
        num_steps = (HW + step - 1) // step

        _, c, h, w = input.shape

        masked_imgs = np.zeros((num_steps, c, h, w))

        if mode == 'del':
            title = 'Deletion game'
            xlabel = 'Pixels deleted (in order of saliency)'
            start = input.clone().reshape(1, 3, HW).cpu().numpy()
            finish = torch.zeros_like(input).reshape(1, 3, HW).cpu().numpy()
        else:
            title = 'Insertion game'
            xlabel = 'Pixels inserted (in order of saliency)'
            start = blur(input.cpu()).to(dev).reshape(1, 3, HW).cpu().numpy()
            finish = input.clone().reshape(1, 3, HW).cpu().numpy()

        # Coordinates of pixels in order of decreasing saliency
        salient_order = np.flip(np.argsort(sal.cpu().numpy().reshape(-1, HW), axis=1), axis=-1)

        for i in range(num_steps):
            coords = salient_order[:, step * i:step * (i + 1)]
            masked_img = start
            masked_img[0, :, coords] = finish[0, :, coords]
            masked_imgs[i] = masked_img.reshape(1, c, h, w)

        imgs_tensor = torch.Tensor(masked_imgs).to(dev)
        scores = normalise(model(imgs_tensor)[:, target].reshape(-1))

        if verbose > 0:
            plt.figure(figsize=(10, 5))
            plt.subplot(121)
            plt.plot(np.arange(num_steps) / num_steps, scores.cpu())
            plt.xlim(-0.1, 1.1)
            plt.ylim(0, 1.05)
            plt.fill_between(np.arange(num_steps) / num_steps, 0, scores.cpu(), alpha=0.4)
            plt.title(title)
            plt.ylabel("Target class confidence")
            plt.xlabel(xlabel)
            plt.subplot(122)
            plt.imshow(normalise(input[0].cpu().numpy().transpose(1, 2, 0)))
            plt.axis('off')

            plt.savefig('data/attribution_causal_benchmarks/pngs/{}_{}_{}-n.png'.format(save_as, classes[target], mode))
            # plt.show()
            plt.clf()

    return scores



def normalise(x):
    x = x + abs(x.min())
    min_x = x.min()
    max_x = x.max()
    range_x = max_x - min_x
    if range_x == 0:
        return x
    return (x - min_x) / range_x
